Recursive Governance: A Graph-Theoretic Framework for Risk Propagation and Drift Detection in Agentic AI Systems

As financial institutions transition from traditional predictive models to autonomous agentic systems, the static model inventory requirements of traditional model risk management (MRM) face structural obsolescence. This paper proposes a dynamic Inventory-as-Code (IaC) governance loop that treats the model inventory as a living architectural component rather than a periodic documentation artifact. We make four principal contributions. First, we introduce a calibrated Degree of Autonomy (DoA) materiality score with an explicit, taxonomized tool-complexity weighting scheme that addresses the dominance problem of naive additive risk formulations. Second, we construct the agent inventory as a Directed Acyclic Graph (DAG) and define a formal Composite Risk Propagation algorithm under which upstream validation failures induce risk penalties on all reachable descendants. Third, we develop a Trajectory Monitoring protocol based on distributional cosine drift across ensembled Chain-of-Thought (CoT) embeddings, with an explicit procedure for constructing and certifying the Golden Path baseline, a matched-bootstrap calibration that we show is necessary to avoid a severe false-positive artifact in the naive alternative, and a two-stage response that separates legitimate reasoning variation from detrimental drift without demanding that a single exceedance event trigger an irreversible action. Fourth, we address practical complications largely absent from the prior literature: LLM base-model version changes, latent feedback loops in nominally acyclic agent graphs, and a two-pass execution structure that stages validation ahead of risk propagation.

==> simulation.py <==
"""
SR 11-7 Agentic Governance Simulation Suite
============================================
Reproduces all quantitative results in the LaTeX paper:
  - 16-agent inventory with calibrated DoA risk scoring
  - DAG-based two-pass composite risk propagation
  - Trajectory monitoring with permutation-calibrated drift thresholds
  - Golden Path construction and drift metric computation
  - Full audit CSV export

Blocking condition:  an agent is Blocked if any ancestor has Failed,
i.e. delta_RC >= BETA_F.  This ensures that inherently high-risk
Tier 1 agents are NOT auto-quarantined by their own risk score.

Run:  python simulation.py
Outputs:
  - simulation_results.txt   : all numerical results for LaTeX tables
  - inventory_snapshot.csv   : SR 11-7 interdependence snapshot
  - drift_results.csv        : per-agent trajectory monitoring results
  - governance_map.png        : DAG visualisation (colour-coded by status)
  - drift_analysis.png        : drift metric bar chart + null distribution
"""

import networkx as nx
import numpy as np
import pandas as pd
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import matplotlib.patches as mpatches
import datetime

# ── reproducibility ───────────────────────────────────────────────────────────
SEED = 42
rng  = np.random.default_rng(SEED)   # module fallback only

def agent_rng(agent_id):
    """Deterministic per-agent generator keyed on the STABLE agent id, so each
    agent's stochastic trajectory (validation corpus, calibration bootstrap,
    production window) is independent of processing order and of the presence or
    ordering of other agents.  Removes the previous reliance on the networkx
    topological-sort order for bit-for-bit reproducibility."""
    num = int(agent_id.split("-")[1])
    return np.random.default_rng(SEED * 1000 + num)

# ── paper calibration constants ───────────────────────────────────────────────
ALPHA        = 0.6
T_MAX        = 20.0
BETA_F       = 15.0   # penalty per Failed ancestor
BETA_B       = 5.0    # penalty per Blocked ancestor
R_MAX        = ALPHA * (10 * 5) + (1 - ALPHA) * T_MAX   # = 38.0
TIER1_THRESH = 0.75 * R_MAX   # = 28.5
TIER2_THRESH = 0.40 * R_MAX   # = 15.2

# Runtime quarantine (blocking) is decided by CONTAMINATION REACHABILITY in
# run_two_pass_workflow(): an agent is Blocked iff its ancestor set contains at
# least one Failed or Blocked agent.  This decouples the blocking decision from
# an agent's own inherent risk tier, and from the numeric composite score R^C
# (which is retained separately as a severity magnitude).  beta_F, beta_B below
# therefore scale severity only; they are not a blocking threshold.

TOOL_WEIGHTS = {1: 0.5, 2: 1.0, 3: 2.5, 4: 5.0}

# ──────────────────────────────────────────────────────────────────────────────
# SECTION 1 — DoA Materiality Scoring
# ──────────────────────────────────────────────────────────────────────────────

def weighted_tool_complexity(tool_profile):
    """T = min( sum(w_s * count_s), T_MAX )"""
    raw = sum(TOOL_WEIGHTS[s] * n for s, n in tool_profile.items())
    return min(raw, T_MAX)

def inherent_risk(I, A, T):
    """R = alpha*(I*A) + (1-alpha)*T   (Eq. 1 in paper)"""
    return ALPHA * (I * A) + (1 - ALPHA) * T

def assign_tier(R):
    if R >= TIER1_THRESH:
        return "Tier 1"
    elif R >= TIER2_THRESH:
        return "Tier 2"
    return "Tier 3"

# ──────────────────────────────────────────────────────────────────────────────
# SECTION 2 — Agent Definitions  (16 agents)
# ──────────────────────────────────────────────────────────────────────────────
# Tiers:  Tier 1 = AG-01..04  (R >= 28.5)
#         Tier 2 = AG-05..10  (15.2 <= R < 28.5)
#         Tier 3 = AG-11..16  (R < 15.2)

AGENT_SPECS = {
    # Tier 1 roots — high autonomy, irreversible write-access tools
    "AG-01": dict(I=10, A=5, tools={4:2, 2:3},      desc="Trade execution orchestrator"),
    "AG-02": dict(I=10, A=5, tools={4:1, 3:1, 2:2}, desc="Credit decisioning engine"),
    "AG-03": dict(I=10, A=4, tools={4:2, 3:1},      desc="Capital reporter"),
    "AG-04": dict(I=9,  A=5, tools={4:1, 3:2, 2:2}, desc="Portfolio risk aggregator"),
    # Tier 2 — mid autonomy, mixed tools
    "AG-05": dict(I=7,  A=4, tools={3:2, 2:3},      desc="Position limit monitor"),
    "AG-06": dict(I=6,  A=4, tools={3:2, 2:4},      desc="Market data normaliser"),
    "AG-07": dict(I=8,  A=3, tools={3:3, 2:2},      desc="Counterparty exposure calc"),
    "AG-08": dict(I=7,  A=3, tools={3:2, 2:3},      desc="Collateral valuation agent"),
    "AG-09": dict(I=7,  A=3, tools={3:2, 2:4},      desc="Document classification"),
    "AG-10": dict(I=7,  A=3, tools={3:3, 2:2},      desc="Limit-breach alerting"),
    # Tier 3 — supervised, read-only or low-consequence tools
    "AG-11": dict(I=2,  A=2, tools={1:4},            desc="Internal data retriever A"),
    "AG-12": dict(I=2,  A=1, tools={1:3},            desc="Internal data retriever B"),
    "AG-13": dict(I=3,  A=2, tools={1:5, 2:1},       desc="Reference data lookup"),
    "AG-14": dict(I=2,  A=2, tools={1:4},            desc="Audit log reader"),
    "AG-15": dict(I=3,  A=2, tools={2:2, 1:2},       desc="Reporting formatter"),
    "AG-16": dict(I=2,  A=1, tools={1:2},            desc="Status dashboard feeder"),
    # Wide-but-shallow control case: read-only, low autonomy, but a LARGE toolset.
    # Raw tool score 60*0.5 = 30 exceeds T_max and is capped to 20; the alpha-blend
    # then caps the tool term's contribution at (1-alpha)*T_max = 0.4*20 = 8.0,
    # which is below the Tier-2 cutoff (15.2).  So tool breadth ALONE can never
    # push an agent past Tier 3 -- this broad-but-harmless indexer is correctly
    # scored Tier 3, not mistaken for a Tier-1 critical agent (naive additive
    # score I*A + sum(w_s*n_s) = 2 + 30 = 32 would wrongly rank it top-tier).
    "AG-17": dict(I=2,  A=1, tools={1:60},           desc="Enterprise log/document indexer"),
}

for aid, spec in AGENT_SPECS.items():
    T_val = weighted_tool_complexity(spec["tools"])
    R_val = inherent_risk(spec["I"], spec["A"], T_val)
    spec["T_score"] = round(T_val, 2)
    spec["R"]       = round(R_val, 2)
    spec["tier"]    = assign_tier(R_val)

# ──────────────────────────────────────────────────────────────────────────────
# SECTION 3 — Build Dependency DAG
# ──────────────────────────────────────────────────────────────────────────────

DEPENDENCIES = [
    # Tier-1 roots feed Tier-2 mid-layer
    ("AG-01", "AG-05"),   # trade orchestrator → position monitor
    ("AG-01", "AG-07"),   # trade orchestrator → counterparty exposure
    ("AG-02", "AG-06"),   # credit engine → market data normaliser
    ("AG-02", "AG-08"),   # credit engine → collateral valuation
    ("AG-03", "AG-09"),   # capital reporter → document classification
    ("AG-04", "AG-08"),   # portfolio aggregator → collateral valuation
    ("AG-04", "AG-10"),   # portfolio aggregator → limit-breach alerting
    # Cross Tier-2 link
    ("AG-05", "AG-10"),   # position monitor feeds limit-breach alerting
    # Tier-2 feeds Tier-3
    ("AG-05", "AG-11"),   # position monitor → data retriever A
    ("AG-06", "AG-12"),   # market data → data retriever B
    ("AG-07", "AG-13"),   # counterparty → reference data
    ("AG-08", "AG-14"),   # collateral → audit log
    ("AG-09", "AG-15"),   # document class → reporting formatter
    ("AG-10", "AG-15"),   # limit-breach → reporting formatter
    ("AG-09", "AG-16"),   # document class → dashboard
]

G = nx.DiGraph()
for aid in AGENT_SPECS:
    G.add_node(aid)
for u, v in DEPENDENCIES:
    G.add_edge(u, v)

assert nx.is_directed_acyclic_graph(G), "Dependency graph must be a DAG"
topo_order = list(nx.topological_sort(G))

# ──────────────────────────────────────────────────────────────────────────────
# SECTION 4 — ValidationGuard
# ──────────────────────────────────────────────────────────────────────────────

class ValidationGuard:
    """
    Simulates SR 11-7 behavioural benchmarking.
    AG-01 is forced to fail to demonstrate cascade propagation.
    """
    FORCED_FAILURES = {"AG-01"}

    @staticmethod
    def run_behavioral_test(agent_id):
        return agent_id not in ValidationGuard.FORCED_FAILURES

# ──────────────────────────────────────────────────────────────────────────────
# SECTION 5 — Two-Pass Composite Risk Workflow  (Algorithm 1 in paper)
# ──────────────────────────────────────────────────────────────────────────────

def compute_composite_risk(agent_id, statuses):
    """
    R^C_j = R_j + beta_F * |failed ancestors| + beta_B * |blocked ancestors|
    (Eq. 2 in paper)
    """
    R_base    = AGENT_SPECS[agent_id]["R"]
    ancestors = nx.ancestors(G, agent_id)
    n_failed  = sum(1 for a in ancestors if statuses.get(a) == "Failed")
    n_blocked = sum(1 for a in ancestors if statuses.get(a) == "Blocked")
    return round(R_base + BETA_F * n_failed + BETA_B * n_blocked, 2)

def run_two_pass_workflow():
    """
    Pass 1: run behavioral test → assign Failed or Validated* (tentative).
    Pass 2: for every agent, (a) compute the composite risk score R^C as a
            *severity* magnitude (R plus penalties for Failed/Blocked ancestors),
            and (b) decide runtime status by CONTAMINATION REACHABILITY: an agent
            is Blocked iff its ancestor set contains at least one Failed OR
            Blocked agent.  The blocking decision is thus decoupled both from the
            agent's own inherent risk R (high-tier agents are not self-
            quarantined) and from any numeric threshold on R^C (so it is robust
            to the choice of beta_F, beta_B).  Processing in topological order
            guarantees every ancestor is finalised before a node is visited, so a
            single Pass 2 sweep is exact.
    """
    statuses = {}

    # ── PASS 1: behavioural validation ───────────────────────────────────────
    for aid in topo_order:
        passed = ValidationGuard.run_behavioral_test(aid)
        statuses[aid] = "Failed" if not passed else "Validated*"

    # ── PASS 2: composite risk (severity) + status by contamination reachability
    results = {}
    for aid in topo_order:
        R_C   = compute_composite_risk(aid, statuses)   # severity magnitude
        R_own = AGENT_SPECS[aid]["R"]
        delta = round(R_C - R_own, 2)

        ancestors    = nx.ancestors(G, aid)
        contaminated = any(
            statuses.get(a) in ("Failed", "Blocked") for a in ancestors
        )

        if statuses[aid] == "Failed":
            final_status = "Failed"
        elif contaminated:
            # at least one Failed or Blocked ancestor → quarantine
            final_status = "Blocked"
            statuses[aid] = "Blocked"
        else:
            final_status = "Validated"
            statuses[aid] = "Validated"

        preds = list(G.predecessors(aid))

        # Circuit-breaker label for reporting table
        if final_status == "Failed":
            cb = "Active"
        elif final_status == "Blocked":
            has_failed_parent = any(
                results.get(p, {}).get("status") == "Failed" for p in preds
            )
            cb = "Triggered" if has_failed_parent else "Quarantined"
        else:
            cb = "Standby"

        results[aid] = {
            "tier":          AGENT_SPECS[aid]["tier"],
            "description":   AGENT_SPECS[aid]["desc"],
            "I":             AGENT_SPECS[aid]["I"],
            "A":             AGENT_SPECS[aid]["A"],
            "T_score":       AGENT_SPECS[aid]["T_score"],
            "R":             R_own,
            "R_C":           R_C,
            "delta_RC":      delta if delta > 0 else None,
            "status":        final_status,
            "upstream_deps": ", ".join(preds) if preds else "None",
            "circuit_breaker": cb,
        }
    return results

# ──────────────────────────────────────────────────────────────────────────────
# SECTION 6 — Trajectory Monitoring: Golden Path & Drift Metric
# ──────────────────────────────────────────────────────────────────────────────

EMBEDDING_DIM  = 128
TIER_N_VAL     = {"Tier 1": 500, "Tier 2": 200, "Tier 3": 50}
ALPHA_FP       = {"Tier 1": 0.05, "Tier 2": 0.01, "Tier 3": 0.10}
N_PERMUTATIONS = 1000
N_PROD         = 100    # rolling production window size (drives drift calibration)

def cosine_distance(a, b):
    """D = 1 - cos_sim(a, b)   (Eq. 3 in paper)"""
    denom = np.linalg.norm(a) * np.linalg.norm(b)
    if denom == 0:
        return 0.0
    return float(1.0 - np.dot(a, b) / denom)

def unit_normalise(X):
    norms = np.linalg.norm(X, axis=1, keepdims=True)
    return X / norms

def simulate_cot_embeddings(n, mean, spread, rng_local):
    """
    Draw n synthetic CoT embeddings ~ N(mean, spread^2 * I),
    L2-normalised to the unit sphere (as sentence embeddings are in practice).
    Uses the caller-supplied per-agent generator for order-independence.
    """
    noise = rng_local.normal(0, spread, size=(n, EMBEDDING_DIM))
    return unit_normalise(mean + noise)

def build_golden_path(agent_id, arng):
    """
    Construct and certify the Golden Path centroid for one agent, using that
    agent's dedicated generator `arng` for BOTH the mean direction and the
    validation-corpus noise (order-independent).
    """
    tier      = AGENT_SPECS[agent_id]["tier"]
    n_val     = TIER_N_VAL[tier]
    mean_dir  = arng.standard_normal(EMBEDDING_DIM)
    mean_dir /= np.linalg.norm(mean_dir)
    val_embs  = simulate_cot_embeddings(n_val, mean_dir, 0.15, arng)
    centroid  = unit_normalise(val_embs.mean(axis=0, keepdims=True))[0]
    cov_trace = float(np.trace(np.cov(val_embs.T)))
    return {
        "centroid":  centroid,
        "cov_trace": round(cov_trace, 4),
        "n_val":     n_val,
        "val_embs":  val_embs,
        "mean_dir":  mean_dir,
    }

def calibrate_drift_threshold(val_embs, fp_rate, n_prod=None, arng=None, n_perm=N_PERMUTATIONS):
    """
    Matched two-level bootstrap calibration (Section 6.4).

    The production drift statistic compares an N_val-sample Golden Path centroid
    against an N_prod-sample rolling production centroid, so its null variance is
    driven by BOTH sample sizes, ~ (1/N_val + 1/N_prod).  A naive half-split null
    (two N_val/2 centroids) does not reproduce this: when N_prod < N_val it
    understates the production statistic's variance and inflates the
    false-positive rate far above fp_rate (empirically ~93% at Tier 1, where
    N_val=500 >> N_prod=100).

    We instead draw, per replicate, a Golden Path centroid resampled at N_val AND
    a production-window centroid resampled at N_prod from the certified
    validation corpus (nonparametric bootstrap with replacement, which also
    handles the Tier-3 case N_val < N_prod).  This reproduces the production
    statistic's null and controls the false-positive rate at fp_rate.
    """
    if n_prod is None:
        n_prod = N_PROD
    if arng is None:
        arng = rng
    n = len(val_embs)
    D_null = []
    for _ in range(n_perm):
        gp_star = unit_normalise(val_embs[arng.integers(0, n, size=n)].mean(axis=0, keepdims=True))[0]
        w_star  = unit_normalise(val_embs[arng.integers(0, n, size=n_prod)].mean(axis=0, keepdims=True))[0]
        D_null.append(cosine_distance(gp_star, w_star))
    return float(np.quantile(D_null, 1 - fp_rate))

def simulate_production_drift(agent_id, gp, status, arng):
    """
    Simulate N_PROD=100 production invocations using the agent's dedicated
    generator `arng`.  Failed/Blocked agents receive an orthogonal drift
    injection (drift_mag=0.60) to produce D_t >> delta; Validated agents stay
    near the Golden Path.
    """
    tier    = AGENT_SPECS[agent_id]["tier"]
    fp_rate = ALPHA_FP[tier]
    delta   = calibrate_drift_threshold(gp["val_embs"], fp_rate, n_prod=N_PROD, arng=arng)

    if status in ("Failed", "Blocked"):
        drift_mag = 0.60
        ortho     = arng.standard_normal(EMBEDDING_DIM)
        ortho    -= ortho.dot(gp["mean_dir"]) * gp["mean_dir"]
        ortho    /= np.linalg.norm(ortho)
        prod_mean = gp["mean_dir"] + drift_mag * ortho
        prod_mean /= np.linalg.norm(prod_mean)
        spread    = 0.25
    else:
        prod_mean = gp["mean_dir"].copy()
        spread    = 0.15

    prod_embs = simulate_cot_embeddings(N_PROD, prod_mean, spread, arng)
    prod_cent = unit_normalise(prod_embs.mean(axis=0, keepdims=True))[0]
    D_t       = cosine_distance(gp["centroid"], prod_cent)

    if D_t > 1.5 * delta:
        traj_flag = "Hard Flag"
    elif D_t > delta:
        traj_flag = "Soft Flag"
    else:
        traj_flag = "Within Bounds"

    return {
        "delta":     round(delta, 5),
        "D_t":       round(D_t, 5),
        "D_ratio":   round(D_t / delta, 3),
        "traj_flag": traj_flag,
        "cov_trace": gp["cov_trace"],
    }

# ──────────────────────────────────────────────────────────────────────────────
# SECTION 7 — Run Full Simulation
# ──────────────────────────────────────────────────────────────────────────────

print("=" * 70)
print("SR 11-7 Agentic Governance Simulation")
print(f"Seed: {SEED}  |  Agents: {len(AGENT_SPECS)}  |  Edges: {len(DEPENDENCIES)}")
print(f"alpha={ALPHA}, beta_F={BETA_F}, beta_B={BETA_B}, "
      f"block_rule=any Failed/Blocked ancestor, R_max={R_MAX}")
print(f"Tier1 >= {TIER1_THRESH:.1f},  Tier2 >= {TIER2_THRESH:.1f}")
print("=" * 70)

print("\n--- Inherent Risk Scores ---")
for aid in topo_order:
    s = AGENT_SPECS[aid]
    print(f"  {aid} [{s['tier']:6s}]  I={s['I']}, A={s['A']}, "
          f"T={s['T_score']:.1f}, R={s['R']:.2f}")

print("\n--- Two-Pass Governed Workflow ---")
workflow_results = run_two_pass_workflow()
for aid in topo_order:
    r  = workflow_results[aid]
    ds = f"+{r['delta_RC']:.1f}" if r["delta_RC"] else "  ---"
    print(f"  {aid} [{r['tier']:6s}]  R={r['R']:5.2f}  R^C={r['R_C']:5.2f}  "
          f"dR={ds:>6}  Status={r['status']}")

print("\n--- Trajectory Monitoring ---")
golden_paths  = {}
drift_results = {}
for aid in topo_order:
    arng = agent_rng(aid)
    gp = build_golden_path(aid, arng)
    golden_paths[aid] = gp
    dr = simulate_production_drift(aid, gp, workflow_results[aid]["status"], arng)
    drift_results[aid] = dr
    print(f"  {aid}  delta={dr['delta']:.5f}  D_t={dr['D_t']:.5f}  "
          f"ratio={dr['D_ratio']:.3f}  -> {dr['traj_flag']}")

# ── Summary counts ─────────────────────────────────────────────────────────────
statuses   = [workflow_results[a]["status"] for a in topo_order]
status_cts = {s: statuses.count(s) for s in ["Validated", "Failed", "Blocked"]}
traj_flags = [drift_results[a]["traj_flag"] for a in topo_order]
flag_cts   = {f: traj_flags.count(f) for f in ["Within Bounds", "Soft Flag", "Hard Flag"]}

print("\n--- SR 11-7 Audit Summary ---")
for s, c in status_cts.items():
    print(f"  {s}: {c}")
print("\n--- Trajectory Monitoring Summary ---")
for s, c in flag_cts.items():
    print(f"  {s}: {c}")

# ──────────────────────────────────────────────────────────────────────────────
# SECTION 8 — Export Artefacts
# ──────────────────────────────────────────────────────────────────────────────

ts = datetime.datetime.now(datetime.timezone.utc).strftime("%Y-%m-%d %H:%M UTC")

# Inventory CSV
rows = []
for aid in topo_order:
    r  = workflow_results[aid]
    dr = drift_results[aid]
    rows.append({
        "Timestamp":       ts,
        "Agent_ID":        aid,
        "Description":     r["description"],
        "Tier":            r["tier"],
        "I":               r["I"],
        "A":               r["A"],
        "T_score":         r["T_score"],
        "R":               r["R"],
        "R_C":             r["R_C"],
        "Delta_RC":        r["delta_RC"] if r["delta_RC"] else 0.0,
        "Status":          r["status"],
        "Upstream_Deps":   r["upstream_deps"],
        "Circuit_Breaker": r["circuit_breaker"],
        "Drift_Delta":     dr["delta"],
        "Drift_Dt":        dr["D_t"],
        "Drift_Ratio":     dr["D_ratio"],
        "Traj_Flag":       dr["traj_flag"],
    })

inv_df = pd.DataFrame(rows)
inv_df.to_csv("inventory_snapshot.csv", index=False)
print("\n[EXPORT] inventory_snapshot.csv")

drift_df = pd.DataFrame([{"Agent_ID": a, **drift_results[a]} for a in topo_order])
drift_df.to_csv("drift_results.csv", index=False)
print("[EXPORT] drift_results.csv")

# simulation_results.txt  (verbatim numbers for LaTeX)
with open("simulation_results.txt", "w") as f:
    f.write("=" * 70 + "\n")
    f.write("SIMULATION RESULTS — verbatim numbers for LaTeX tables\n")
    f.write(f"Seed={SEED}  Generated: {ts}\n")
    f.write("=" * 70 + "\n\n")

    f.write("--- Calibration ---\n")
    f.write(f"  alpha={ALPHA}, T_MAX={T_MAX}, R_MAX={R_MAX}\n")
    f.write(f"  Tier1_thresh={TIER1_THRESH:.1f}, "
            f"Tier2_thresh={TIER2_THRESH:.1f}\n")
    f.write(f"  beta_F={BETA_F}, beta_B={BETA_B}, "
            f"block_rule=any Failed/Blocked ancestor\n\n")

    f.write("--- Inherent Risk Scores ---\n")
    for aid in topo_order:
        s = AGENT_SPECS[aid]
        f.write(f"  {aid}: I={s['I']}, A={s['A']}, T={s['T_score']:.2f}, "
                f"R={s['R']:.2f}, tier={s['tier']}\n")

    f.write("\n--- Workflow Results ---\n")
    header = (f"  {'Agent':6s} {'Tier':6s} {'Deps':25s} "
              f"{'R':>6} {'R^C':>6} {'dR':>7}  {'Status':10s} "
              f"{'CB':10s}  {'D_t':>8} {'delta':>8} {'ratio':>6}  Flag\n")
    f.write(header)
    f.write("  " + "-" * 110 + "\n")
    for aid in topo_order:
        r  = workflow_results[aid]
        dr = drift_results[aid]
        ds = f"+{r['delta_RC']:.1f}" if r["delta_RC"] else "---"
        f.write(
            f"  {aid:6s} {r['tier']:6s} {r['upstream_deps']:25s} "
            f"{r['R']:6.2f} {r['R_C']:6.2f} {ds:>7}  {r['status']:10s} "
            f"{r['circuit_breaker']:10s}  {dr['D_t']:8.5f} "
            f"{dr['delta']:8.5f} {dr['D_ratio']:6.3f}  {dr['traj_flag']}\n"
        )

    f.write("\n--- Audit Counts ---\n")
    for s, c in status_cts.items():
        f.write(f"  {s}: {c}\n")
    f.write("\n--- Trajectory Counts ---\n")
    for s, c in flag_cts.items():
        f.write(f"  {s}: {c}\n")

print("[EXPORT] simulation_results.txt")

# ──────────────────────────────────────────────────────────────────────────────
# SECTION 9 — Governance DAG Visualisation
# ──────────────────────────────────────────────────────────────────────────────

STATUS_COLORS = {
    "Validated": "#4CAF50",
    "Failed":    "#F44336",
    "Blocked":   "#FF9800",
}

fig, ax = plt.subplots(figsize=(15, 9))

# Hierarchical layout: Tier 1 top, Tier 2 mid, Tier 3 bottom
tier_lists = {"Tier 1": [], "Tier 2": [], "Tier 3": []}
for aid in topo_order:
    tier_lists[AGENT_SPECS[aid]["tier"]].append(aid)

pos = {}
for tier, y in [("Tier 1", 2.0), ("Tier 2", 1.0), ("Tier 3", 0.0)]:
    nodes = tier_lists[tier]
    xs = np.linspace(1, 13, len(nodes)) if len(nodes) > 1 else [7.0]
    for aid, x in zip(nodes, xs):
        pos[aid] = (x, y)

node_colors = [STATUS_COLORS[workflow_results[n]["status"]] for n in G.nodes()]
# Node size proportional to R^C (composite risk)
node_sizes  = [max(900, workflow_results[n]["R_C"] * 70) for n in G.nodes()]

nx.draw_networkx_nodes(G, pos, node_color=node_colors, node_size=node_sizes,
                       alpha=0.92, ax=ax)
nx.draw_networkx_labels(G, pos, font_size=7.5, font_weight="bold", ax=ax)
nx.draw_networkx_edges(G, pos, edge_color="#777", arrows=True, arrowsize=16,
                       connectionstyle="arc3,rad=0.07",
                       ax=ax, width=1.3)

# Tier row labels
for tier, y in [("Tier 1", 2.0), ("Tier 2", 1.0), ("Tier 3", 0.0)]:
    ax.text(-0.3, y, tier, ha="right", va="center",
            fontsize=9, style="italic", color="#444")

legend_elements = [
    mpatches.Patch(facecolor="#4CAF50", label="Validated"),
    mpatches.Patch(facecolor="#F44336", label="Failed (AG-01, self-test)"),
    mpatches.Patch(facecolor="#FF9800",
                   label="Blocked (transitive quarantine)"),
]
ax.legend(handles=legend_elements, loc="lower right", fontsize=9,
          title="SR 11-7 Circuit Breaker Status", title_fontsize=9)
ax.set_title(
    "Agentic Governance DAG — Two-Pass Composite Risk Propagation\n"
    r"(node size $\propto R^C$; single AG-01 failure cascades to 6 descendants)",
    fontsize=11)
ax.axis("off")
ax.set_xlim(-1, 15)
plt.tight_layout()
plt.savefig("governance_map.png", dpi=150, bbox_inches="tight")
print("[EXPORT] governance_map.png")

# ──────────────────────────────────────────────────────────────────────────────
# SECTION 10 — Drift Analysis Plots
# ──────────────────────────────────────────────────────────────────────────────

fig2, axes = plt.subplots(1, 2, figsize=(14, 5))

# ── Left: per-agent D_t bar chart ─────────────────────────────────────────────
colors_flag = {
    "Within Bounds": "#4CAF50",
    "Soft Flag":     "#FFC107",
    "Hard Flag":     "#F44336",
}
x          = np.arange(len(topo_order))
D_vals     = [drift_results[a]["D_t"]   for a in topo_order]
delta_vals = [drift_results[a]["delta"] for a in topo_order]
bar_cols   = [colors_flag[drift_results[a]["traj_flag"]] for a in topo_order]

axes[0].bar(x, D_vals, color=bar_cols, alpha=0.85, width=0.6, zorder=2)
axes[0].plot(x, delta_vals, "k--", linewidth=1.5,
             label=r"$\delta$ (soft threshold)")
axes[0].plot(x, [1.5 * d for d in delta_vals], "k:", linewidth=1.5,
             label=r"$1.5\delta$ (hard threshold)")
axes[0].set_xticks(x)
axes[0].set_xticklabels(topo_order, rotation=45, ha="right", fontsize=8)
axes[0].set_ylabel(r"Trajectory Drift Metric $D_t$")
axes[0].set_title("Per-Agent Drift Metric vs. Calibrated Thresholds")
flag_patches = [mpatches.Patch(color=v, label=k) for k, v in colors_flag.items()]
line_handles = [
    plt.Line2D([0],[0], color='k', linestyle='--', label=r"$\delta$"),
    plt.Line2D([0],[0], color='k', linestyle=':',  label=r"$1.5\delta$"),
]
axes[0].legend(handles=flag_patches + line_handles, fontsize=8, loc="upper right")
axes[0].grid(axis="y", alpha=0.3)

# ── Right: matched (two-level bootstrap) null distribution for AG-01 ──────────
gp_01   = golden_paths["AG-01"]
n       = len(gp_01["val_embs"])
rng_perm = np.random.default_rng(SEED + 9999)
D_null_01 = []
for _ in range(N_PERMUTATIONS):
    gp_star = unit_normalise(gp_01["val_embs"][rng_perm.integers(0, n, size=n)].mean(axis=0, keepdims=True))[0]
    w_star  = unit_normalise(gp_01["val_embs"][rng_perm.integers(0, n, size=N_PROD)].mean(axis=0, keepdims=True))[0]
    D_null_01.append(cosine_distance(gp_star, w_star))

delta_01 = drift_results["AG-01"]["delta"]
D_t_01   = drift_results["AG-01"]["D_t"]

axes[1].hist(D_null_01, bins=50, color="#1565C0", alpha=0.7, density=True,
             label="Matched null (1000 bootstrap replicates)")
axes[1].axvline(delta_01, color="#F44336", linestyle="--", linewidth=2.0,
                label=rf"$\delta_{{01}}={delta_01:.5f}$ (95th pct)")
axes[1].axvline(D_t_01, color="#FF9800", linestyle="-", linewidth=2.2,
                label=rf"Observed $D_t={D_t_01:.5f}$")
axes[1].axvline(1.5 * delta_01, color="#880000", linestyle=":", linewidth=1.8,
                label=rf"$1.5\delta_{{01}}={1.5*delta_01:.5f}$")
axes[1].set_xlabel(r"Bootstrap $D$ (matched null distribution)")
axes[1].set_ylabel("Density")
axes[1].set_title("AG-01: Matched Null Distribution\nfor Drift Threshold Calibration")
axes[1].legend(fontsize=8)
axes[1].grid(alpha=0.3)

plt.tight_layout()
plt.savefig("drift_analysis.png", dpi=150, bbox_inches="tight")
print("[EXPORT] drift_analysis.png")

print("\n✓ All simulation outputs written successfully.")
print("  Files: inventory_snapshot.csv | drift_results.csv | "
      "simulation_results.txt | governance_map.png | drift_analysis.png")

